Monoidal categories enriched in braided monoidal categories

We introduce the notion of a monoidal category enriched in a braided monoidal category $\mathcal V$. We set up the basic theory, and prove a classification result in terms of braided oplax monoidal functors to the Drinfeld center of some monoidal category $\mathcal T$. Even the basic theory is interesting; it shares many characteristics with the theory of monoidal categories enriched in a symmetric monoidal category, but lacks some features. Of particular note, there is no cartesian product of braided-enriched categories, and the natural transformations do not form a 2-category, but rather satisfy a braided interchange relation. Strikingly, our classification is slightly more general than what one might have anticipated in terms of strong monoidal functors $\mathcal V \to Z(\mathcal T)$. We would like to understand this further; in a future paper we show that the functor is strong if and only if the enriched category is `complete' in a certain sense. Nevertheless it remains to understand what non-complete enriched categories may look like. One should think of our construction as a generalization of de-equivariantization, which takes a strong monoidal functor $\mathsf{Rep}(G) \to Z(\mathcal T)$ for some finite group $G$ and a monoidal category $\mathcal T$, and produces a new monoidal category $\mathcal T // G$. In our setting, given any braided oplax monoidal functor $\mathcal V \to Z(\mathcal T)$, for any braided $\mathcal V$, we produce $\mathcal T // \mathcal V$: this is not usually an `honest' monoidal category, but is instead $\mathcal V$-enriched. If $\mathcal V$ has a braided lax monoidal functor to $\mathsf{Vec}$, we can use this to reduce the enrichment to $\mathsf{Vec}$, and this recovers de-equivariantization as a special case.

==> code/Burau.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     68277,       2192]
NotebookOptionsPosition[     65276,       2084]
NotebookOutlinePosition[     65635,       2100]
CellTagsIndexPosition[     65592,       2097]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Burau", "[", 
    RowBox[{"n_", ",", "i_"}], "]"}], "/;", 
   RowBox[{"i", ">", "0"}]}], ":=", 
  RowBox[{"Normal", "[", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", "i"}], "}"}], "\[Rule]", 
        RowBox[{"1", "-", "t"}]}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "}"}], "\[Rule]", "t"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "i"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", 
          RowBox[{"i", "+", "1"}]}], "}"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j_", ",", "j_"}], "}"}], "\[Rule]", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "n"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6837960565651913`*^9, 3.6837962074774427`*^9}, {
  3.6851406230678463`*^9, 3.685140635860347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Burau", "[", 
    RowBox[{"n_", ",", "i_"}], "]"}], "/;", 
   RowBox[{"i", "<", "0"}]}], ":=", 
  RowBox[{"Inverse", "[", 
   RowBox[{"Burau", "[", 
    RowBox[{"n", ",", 
     RowBox[{"-", "i"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685140643987349*^9, 3.685140654589985*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Burau", "[", 
   RowBox[{"2", ",", "1"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{3.685746587078703*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "t"}], "t"},
     {"1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.685746587654965*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Burau", "[", 
   RowBox[{"4", ",", "1"}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.683796157087763*^9, 3.683796169417905*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "t"}], "t", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.68379616035529*^9, 3.68379620862598*^9}, {
   3.6851405723829327`*^9, 3.685140575368352*^9}, 3.685695089254928*^9, 
   3.685745319751638*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Burau", "[", 
   RowBox[{"4", ",", 
    RowBox[{"-", "1"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.683796157087763*^9, 3.683796169417905*^9}, 
   3.6851406623667994`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {
      FractionBox["1", "t"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "-", "t"}], "t"]}], "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.68379616035529*^9, 3.68379620862598*^9}, {
   3.6851405723829327`*^9, 3.685140575368352*^9}, 3.685140662657832*^9, 
   3.68569508998771*^9, 3.6857453197787533`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "1"}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "1"}], "]"}]}], "//", "Together"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6837962000628033`*^9, 3.68379622347976*^9}, {
  3.685140590340309*^9, 3.685140591896929*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "t"}], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "t"}], ")"}]}], " ", "t"}], 
      SuperscriptBox["t", "2"], "0"},
     {
      RowBox[{"1", "-", "t"}], "t", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6837962027497177`*^9, 3.683796223938871*^9}, {
   3.6851405815890837`*^9, 3.685140593309519*^9}, 3.685695091078669*^9, 
   3.685745319826288*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Burau", "[", 
    RowBox[{"4", ",", "2"}], "]"}], ".", 
   RowBox[{"Burau", "[", 
    RowBox[{"4", ",", "1"}], "]"}], ".", 
   RowBox[{"Burau", "[", 
    RowBox[{"4", ",", "2"}], "]"}]}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.6837962136828337`*^9, 3.683796226856819*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "t"}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "t"}], ")"}]}], " ", "t"}], ",", 
     SuperscriptBox["t", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "-", "t"}], ",", "t", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6837962175209923`*^9, 3.683796227199746*^9}, 
   3.685695091407077*^9, 3.6857453198764772`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "1"}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "1"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "2"}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "1"}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", "2"}], "]"}]}]}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.6851406743690147`*^9, 3.685140695348703*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.685140679295107*^9, 3.685140697131172*^9}, 
   3.6856950920391827`*^9, 3.685745319927566*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "2"}]}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "]"}]}], "-", 
   RowBox[{
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "2"}]}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "]"}], ".", 
    RowBox[{"Burau", "[", 
     RowBox[{"4", ",", 
      RowBox[{"-", "2"}]}], "]"}]}]}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.6851407445286694`*^9, 3.685140750480258*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685140751429121*^9, 3.685695092641397*^9, 
  3.685745319976962*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Burau", "[", 
   RowBox[{"n_", ",", "I_List"}], "]"}], ":=", 
  RowBox[{"Dot", "@@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Burau", "[", 
       RowBox[{"n", ",", "#"}], "]"}], "&"}], "/@", "I"}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.685140763299809*^9, 3.6851408564765997`*^9}, {
  3.6851408873030167`*^9, 3.6851408897757072`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Burau", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}], "-", 
   RowBox[{"Burau", "[", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "//", 
  "Together"}]], "Input",
 CellChangeTimes->{{3.685141022354279*^9, 3.6851410412176857`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6851410279937677`*^9, 3.6851410416350527`*^9}, 
   3.6856950938221684`*^9, 3.685745320038907*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Burau", "[", 
   RowBox[{"BR", "[", 
    RowBox[{"n_", ",", "X_List"}], "]"}], "]"}], ":=", 
  RowBox[{"Burau", "[", 
   RowBox[{"n", ",", "X"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.685141160773378*^9, 3.685141173062633*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Double", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"BR", "[", 
     RowBox[{"n_", ",", 
      RowBox[{"{", "}"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"BR", "[", 
   RowBox[{
    RowBox[{"n", "+", "1"}], ",", 
    RowBox[{"{", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Double", "[", 
   RowBox[{"i_", ",", 
    RowBox[{"BR", "[", 
     RowBox[{"n_", ",", 
      RowBox[{"{", 
       RowBox[{"a_", ",", "b___"}], "}"}]}], "]"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"X", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", "a", "]"}], ">", "i"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"X", "=", 
         RowBox[{"{", 
          RowBox[{"a", "+", 
           RowBox[{"Sign", "[", "a", "]"}]}], "}"}]}], ";", 
        RowBox[{"j", "=", "i"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", "a", "]"}], "<", 
          RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"X", "=", 
           RowBox[{"{", "a", "}"}]}], ";", 
          RowBox[{"j", "=", "i"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", "a", "]"}], "\[Equal]", 
            RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"X", "=", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"a", "+", 
                RowBox[{"Sign", "[", "a", "]"}]}]}], "}"}]}], ";", 
            RowBox[{"j", "=", 
             RowBox[{"i", "-", "1"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"the", " ", "last", " ", "case", " ", "is", " ", 
              RowBox[{"Abs", "[", "a", "]"}]}], "\[Equal]", "i"}], " ", 
            "*)"}], "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"X", "=", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"a", "+", 
                RowBox[{"Sign", "[", "a", "]"}]}], ",", "a"}], "}"}]}], ";", 
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"BR", "[", 
      RowBox[{
       RowBox[{"n", "+", "1"}], ",", 
       RowBox[{"Join", "[", 
        RowBox[{"X", ",", 
         RowBox[{
          RowBox[{"Double", "[", 
           RowBox[{"j", ",", 
            RowBox[{"BR", "[", 
             RowBox[{"n", ",", 
              RowBox[{"{", "b", "}"}]}], "]"}]}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.685141128194427*^9, 3.685141159100891*^9}, {
  3.6851411901362057`*^9, 3.685141242980967*^9}, {3.685141312806093*^9, 
  3.685141315974353*^9}, {3.685141508292212*^9, 3.6851415320457773`*^9}, {
  3.685141590852611*^9, 3.685141641585919*^9}, {3.685141760864242*^9, 
  3.6851418965899477`*^9}, {3.685141957708714*^9, 3.685141974350751*^9}, {
  3.685142072906459*^9, 3.685142196772688*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Double", "[", 
  RowBox[{"1", ",", 
   RowBox[{"BR", "[", 
    RowBox[{"3", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.685142199541011*^9, 3.685142209656013*^9}}],

Cell[BoxData[
 RowBox[{"BR", "[", 
  RowBox[{"4", ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "3", ",", "2", ",", "1"}], "}"}]}], 
  "]"}]], "Output",
 CellChangeTimes->{3.685142210159608*^9, 3.685695096065338*^9, 
  3.685745320098136*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Burau", "[", 
    RowBox[{"BR", "[", 
     RowBox[{"3", ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], "//", "Expand"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6857453497463713`*^9, 3.6857453676164637`*^9}, 
   3.685745406469288*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "t", "+", 
       SuperscriptBox["t", "2"]}], 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox["t", "3"]}], 
      RowBox[{
       SuperscriptBox["t", "2"], "-", 
       SuperscriptBox["t", "3"]}]},
     {
      RowBox[{"1", "-", "t"}], 
      RowBox[{"t", "-", 
       SuperscriptBox["t", "2"]}], 
      SuperscriptBox["t", "2"]},
     {"0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6857453516164627`*^9, 3.685745367848343*^9}, 
   3.685745406929885*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Burau", "[", 
    RowBox[{"Double", "[", 
     RowBox[{"1", ",", 
      RowBox[{"BR", "[", 
       RowBox[{"3", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "2", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "//", 
   "Expand"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.685745326500029*^9, 3.6857453646481028`*^9}, 
   3.6857454093005657`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"1", "-", "t", "+", 
       SuperscriptBox["t", "2"]}], 
      RowBox[{"t", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox["t", "3"]}], 
      RowBox[{
       SuperscriptBox["t", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       SuperscriptBox["t", "4"]}], 
      RowBox[{
       SuperscriptBox["t", "3"], "-", 
       SuperscriptBox["t", "4"]}]},
     {
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "t"}], "+", 
       SuperscriptBox["t", "2"]}], 
      RowBox[{
       RowBox[{"2", " ", "t"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       SuperscriptBox["t", "3"]}], 
      RowBox[{
       SuperscriptBox["t", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"]}], "+", 
       SuperscriptBox["t", "4"]}], 
      RowBox[{
       SuperscriptBox["t", "3"], "-", 
       SuperscriptBox["t", "4"]}]},
     {
      RowBox[{"1", "-", "t"}], 
      RowBox[{"t", "-", 
       SuperscriptBox["t", "2"]}], 
      RowBox[{
       SuperscriptBox["t", "2"], "-", 
       SuperscriptBox["t", "3"]}], 
      SuperscriptBox["t", "3"]},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.685745329769187*^9, 3.685745364893075*^9}, 
   3.685745409743435*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "1"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}], ",", "l"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "2"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "1"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "3"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}], ",", "k"}], "]"}], ".", 
     RowBox[{"Burau", "[", 
      RowBox[{"4", ",", "2"}], "]"}]}], "//", "Together"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.683796250409416*^9, 3.6837963628773527`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Burau", "[", 
      RowBox[{"4", ",", "2"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "1"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "3"}], "]"}]}], ",", "k"}], "]"}], ".", 
     RowBox[{"MatrixPower", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "2"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "1"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "3"}], "]"}], ".", 
        RowBox[{"Burau", "[", 
         RowBox[{"4", ",", "2"}], "]"}]}], ",", "l"}], "]"}]}], "//", 
    "Together"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683796250409416*^9, 3.683796366778294*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.683796368233914*^9, 3.6837963706349583`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], 
     RowBox[{"k", "+", "l"}]], " ", "t"}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], 
     RowBox[{"k", "+", "l"}]], " ", 
    SuperscriptBox["t", "3"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], "l"], " ", 
    SuperscriptBox["t", 
     RowBox[{"1", "+", "k"}]]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], "l"], " ", 
    SuperscriptBox["t", 
     RowBox[{"3", "+", "k"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       SuperscriptBox["t", "2"]}], ")"}], "k"]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["t", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.683796370907776*^9, 3.6856950985282793`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "[", 
  RowBox[{"[", 
   RowBox[{"1", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.683796371853426*^9, 3.683796373464085*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], 
     RowBox[{"k", "+", "l"}]], " ", "t"}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], 
     RowBox[{"k", "+", "l"}]], " ", 
    SuperscriptBox["t", "3"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], "k"], " ", 
    SuperscriptBox["t", 
     RowBox[{"1", "+", "l"}]]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "t"}], ")"}], "k"], " ", 
    SuperscriptBox["t", 
     RowBox[{"3", "+", "l"}]]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["t", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", 
       SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "t"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["t", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.683796373548442*^9, 3.68569509941441*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f", "-", "g"}], "//", "Together"}], "//", "Expand"}], "//", 
   "Together"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.683796376413499*^9, 3.683796385256608*^9}, {
  3.6837964904142714`*^9, 3.6837965206459303`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", "k"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "+", "k"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", "l"]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "+", "l"}]]}], "+", 
          RowBox[{"2", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
          RowBox[{"2", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"]}], " ", 
           SuperscriptBox["t", "k"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", 
            RowBox[{"1", "+", "k"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "+", "k"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", 
            RowBox[{"3", "+", "k"}]]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", "l"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "+", "l"}]]}], "-", 
          RowBox[{"2", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "k"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", "k"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "k"}]]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", "l"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "l"}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", "k"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "k"}]]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", "l"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "l"}]]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
           RowBox[{"2", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", "k"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "k"}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", "l"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"1", "+", "l"}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "l"}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"3", "+", "l"}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"]}], " ", 
          SuperscriptBox["t", "k"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"1", "+", "k"}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "k"}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"3", "+", "k"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", "l"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"1", "+", "l"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "l"}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"3", "+", "l"}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "t"}], ")"}], "l"]}], " ", 
            SuperscriptBox["t", "k"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "k"}]]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", "l"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"1", "+", "l"}]]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "l"}]]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"3", "+", "l"}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "k"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}], "-", 
           RowBox[{"2", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"t", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", "k"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "+", "k"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", "l"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", 
            RowBox[{"1", "+", "l"}]]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", 
            RowBox[{"2", "+", "l"}]]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "k"], " ", 
           SuperscriptBox["t", 
            RowBox[{"3", "+", "l"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
          RowBox[{"2", " ", "t", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "l"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "l"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["t", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", "k"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "k"}]]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", "l"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "l"}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"]}], " ", 
         SuperscriptBox["t", "k"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", 
          RowBox[{"1", "+", "k"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "k"}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", 
          RowBox[{"3", "+", "k"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", "l"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "l"}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "k"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", "k"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "k"}]]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", "l"]}], "-", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "l"}]]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
           RowBox[{"2", " ", "t", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", "k"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "l"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "k"}]]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", "l"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "t"}], ")"}], "k"], " ", 
            SuperscriptBox["t", 
             RowBox[{"2", "+", "l"}]]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["t", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", 
               SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", "k"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "k"}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", "l"]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "l"}]]}], "+", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
        RowBox[{"2", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "t"}], ")"}], "l"]}], " ", 
          SuperscriptBox["t", "k"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"1", "+", "k"}]]}], "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "k"}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "l"], " ", 
          SuperscriptBox["t", 
           RowBox[{"3", "+", "k"}]]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", "l"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "t"}], ")"}], "k"], " ", 
          SuperscriptBox["t", 
           RowBox[{"2", "+", "l"}]]}], "-", 
         RowBox[{"2", " ", "t", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "3"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["t", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", 
             SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
        RowBox[{"2", " ", "t", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", "k"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "k"}]]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", "l"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "l"}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", "k"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "l"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "k"}]]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", "l"]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "t"}], ")"}], "k"], " ", 
         SuperscriptBox["t", 
          RowBox[{"2", "+", "l"}]]}], "+", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "k"]}], "-", 
        RowBox[{"2", " ", "t", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            SuperscriptBox["t", "2"]}], ")"}], "l"]}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}]}]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6837963856425333`*^9, {3.683796462418343*^9, 3.683796521205418*^9}, {
   3.683796674492388*^9, 3.683796687690584*^9}, 3.685695100856235*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"k", "\[Rule]", "l"}]}], "//", "Together"}], "//", 
   "PowerExpand"}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.683796396540045*^9, 3.68379647466431*^9}, {
  3.683796672319769*^9, 3.683796685131454*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.683796404628028*^9, 3.683796429263001*^9}, {
   3.683796464637463*^9, 3.683796478083724*^9}, 3.683796525730009*^9, {
   3.683796675238542*^9, 3.683796688521933*^9}, 3.685695115854594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Together", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}]}], "]"}], "]"}], 
    "]"}], ",", "_t"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", 
   SuperscriptBox["t", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "k"}]}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "l"}]]}], ")"}], " ", 
   SuperscriptBox["t", 
    RowBox[{"2", "+", "k", "+", "l"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "l"}]]}], ")"}], " ", 
   SuperscriptBox["t", 
    RowBox[{"4", "+", "k", "+", "l"}]]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox["t", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "l"}]}]]}]}]], "Output",
 CellChangeTimes->{3.6856951941855707`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Together", "[", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}]}], "]"}], "]"}], 
     "]"}], ",", "_t"}], "]"}], "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.6837965345567904`*^9, 3.683796643998311*^9}, {
  3.683796702242775*^9, 3.683796735929529*^9}, {3.68569516906083*^9, 
  3.6856951706226997`*^9}}],

Cell["\<\
\\left((-1)^k+(-1)^{l+1}\\right) t^{k+l+2}+\\left((-1)^k+(-1)^{l+1}\\right) \
t^{k+l+4}-2 (-1)^k t^{2 k+3}+2 (-1)^l t^{2 l+3}\
\>", "Output",
 CellChangeTimes->{{3.68379654036102*^9, 3.6837966442908077`*^9}, {
   3.683796704764653*^9, 3.68379673638411*^9}, 3.6856951710317163`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "4"}], "\[RightDoubleBracket]"}]}], "/.", 
       RowBox[{"l", "\[Rule]", 
        RowBox[{"k", "+", "1"}]}]}], "]"}], "]"}], "]"}], ",", "_t"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.683834418054104*^9, 3.683834439583963*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6838344212045803`*^9, 3.683834440107704*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Together", "[", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], "]"}], 
    "]"}], ",", "_t"}], "]"}]], "Input",
 CellChangeTimes->{{3.683834474942518*^9, 3.683834475750292*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", 
   SuperscriptBox["t", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "k"}]}]]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", 
   SuperscriptBox["t", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "k"}]}]]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", 
   SuperscriptBox["t", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "k"}]}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "k"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"]}], ")"}], " ", 
   SuperscriptBox["t", 
    RowBox[{"k", "+", "l"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "l"}]]}], ")"}], " ", 
   SuperscriptBox["t", 
    RowBox[{"1", "+", "k", "+", "l"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "k"}]], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "l"]}], ")"}], " ", 
   SuperscriptBox["t", 
    RowBox[{"2", "+", "k", "+", "l"}]]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "k"], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "l"}]]}], ")"}], " ", 
   SuperscriptBox["t", 
    RowBox[{"3", "+", "k", "+", "l"}]]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox["t", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "l"}]}]]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox["t", 
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "l"}]}]]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "l"], " ", 
   SuperscriptBox["t", 
    RowBox[{"4", "+", 
     RowBox[{"2", " ", "l"}]}]]}]}]], "Output",
 CellChangeTimes->{3.683834476175748*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"l", "+", "1"}]}]}], "]"}], "]"}], "]"}], ",", "_t"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6838344572376547`*^9, 3.683834462722472*^9}, {
  3.6856953540708847`*^9, 3.6856953564572363`*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
  SuperscriptBox["t", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "l"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "t"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["t", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.683834457652424*^9, 3.683834463102611*^9}, 
   3.6856953569233513`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"PowerExpand", "[", 
      RowBox[{"Together", "[", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["t", "2"]}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"l", "+", "1"}]}]}], "]"}], "]"}], "]"}], ",", "_t"}], "]"}],
   "//", "TeXForm"}]], "Input",
 CellChangeTimes->{{3.685695368192259*^9, 3.6856953731043987`*^9}}],

Cell["2 (-1)^l (t-1)^2 (t+1) \\left(t^2+1\\right) t^{2 l+1}", "Output",
 CellChangeTimes->{3.685695373405448*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"PowerExpand", "[", 
     RowBox[{"Together", "[", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t", "2"]}], ")"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"f", "-", "g"}], ")"}], "\[LeftDoubleBracket]", 
         RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "/.", 
       RowBox[{"k", "\[Rule]", 
        RowBox[{"l", "-", "1"}]}]}], "]"}], "]"}], "]"}], ",", "_t"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6856953213938303`*^9, 3.685695321565679*^9}, {
  3.68569536112107*^9, 3.685695363682989*^9}}],

Cell[BoxData[
 RowBox[{"2", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], "l"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "t"}], ")"}], "2"], " ", 
  SuperscriptBox["t", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"2", " ", "l"}]}]], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "t"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    SuperscriptBox["t", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.6856953219794064`*^9, 3.685695364244*^9}]
}, Open  ]]
},
WindowSize->{1440, 851},
WindowMargins->{{5, Automatic}, {Automatic, 169}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September 9, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1132, 34, 28, "Input"],
Cell[1693, 56, 337, 10, 28, "Input"],
Cell[CellGroupData[{
Cell[2055, 70, 157, 4, 28, "Input"],
Cell[2215, 76, 654, 19, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2906, 100, 181, 4, 28, "Input"],
Cell[3090, 106, 850, 23, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3977, 134, 229, 6, 28, "Input"],
Cell[4209, 142, 948, 26, 100, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5194, 173, 423, 12, 28, "Input"],
Cell[5620, 187, 1044, 30, 94, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6701, 222, 332, 9, 28, "Input"],
Cell[7036, 233, 696, 20, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7769, 258, 576, 17, 28, "Input"],
Cell[8348, 277, 485, 12, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8870, 294, 708, 23, 28, "Input"],
Cell[9581, 319, 458, 12, 28, "Output"]
}, Open  ]],
Cell[10054, 334, 396, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[10475, 350, 393, 12, 28, "Input"],
Cell[10871, 364, 489, 12, 28, "Output"]
}, Open  ]],
Cell[11375, 379, 265, 7, 28, "Input"],
Cell[11643, 388, 3367, 89, 267, "Input"],
Cell[CellGroupData[{
Cell[15035, 481, 266, 7, 28, "Input"],
Cell[15304, 490, 250, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15591, 502, 386, 11, 28, "Input"],
Cell[15980, 515, 1097, 33, 78, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17114, 553, 458, 13, 28, "Input"],
Cell[17575, 568, 1859, 58, 98, "Output"]
}, Open  ]],
Cell[19449, 629, 886, 26, 28, "Input"],
Cell[20338, 657, 887, 26, 28, "Input"],
Cell[CellGroupData[{
Cell[21250, 687, 169, 4, 28, "Input"],
Cell[21422, 693, 1072, 38, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22531, 736, 167, 4, 28, "Input"],
Cell[22701, 742, 1069, 38, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23807, 785, 302, 8, 28, "Input"],
Cell[24112, 795, 29789, 896, 181, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53938, 1696, 299, 8, 28, "Input"],
Cell[54240, 1706, 579, 13, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54856, 1724, 550, 16, 35, "Input"],
Cell[55409, 1742, 1119, 41, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56565, 1788, 762, 20, 35, "Input"],
Cell[57330, 1810, 291, 5, 29, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57658, 1820, 715, 20, 35, "Input"],
Cell[58376, 1842, 96, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58509, 1848, 616, 17, 35, "Input"],
Cell[59128, 1867, 2533, 93, 57, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61698, 1965, 770, 21, 35, "Input"],
Cell[62471, 1988, 539, 18, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63047, 2011, 764, 21, 35, "Input"],
Cell[63814, 2034, 113, 1, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63964, 2040, 765, 21, 35, "Input"],
Cell[64732, 2063, 528, 18, 35, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

